Parameterization of the Near-Field Internal Wave Field Generated by a Submarine

We attempt to gain some insight into the modeling of the generation of internal waves produced by submarines traveling in the littoral regions of the ocean with the use of high fidelity numerical simulations. These numerical simulations are shown to be capable of simulating high Reynolds number flow around bodies, including the effects of stable stratification. In addition, we use the results of these detailed numerical studies to test and revise the source distribution parameterizations of the near-field waves that have been used in analytical studies based on linear theory. Such parameterizations have been shown to be useful in initializing ray-tracing schemes that can be used for computing wave propagation through realistic oceans with variable background properties. For simplicity, we focus on the idealized case of a spherical body traveling horizontally at constant speed through a uniformly stratified fluid.

==> figures/source/2Layer/embed_fonts_in_pfd.sh <==
#!/bin/bash
gs -r2400 -dColorImageFilter=/FlateEncode -dAutoFilterColorImages=false -dGrayImageFilter=/FlateEncode -dAutoFilterGrayImages=false -dTextAlphaBits=4 -dSAFER -dNOPLATFONTS -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sPAPERSIZE=letter -dCompatibilityLevel=1.4 -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sOutputFile=e$1 -f $1


==> figures/source/CD/embed_fonts_in_pfd.sh <==
#!/bin/bash
gs -r2400 -dColorImageFilter=/FlateEncode -dAutoFilterColorImages=false -dGrayImageFilter=/FlateEncode -dAutoFilterGrayImages=false -dTextAlphaBits=4 -dSAFER -dNOPLATFONTS -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sPAPERSIZE=letter -dCompatibilityLevel=1.4 -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sOutputFile=e$1 -f $1


==> figures/source/DeltaCD_Fr/embed_fonts_in_pfd.sh <==
#!/bin/bash
gs -r2400 -dColorImageFilter=/FlateEncode -dAutoFilterColorImages=false -dGrayImageFilter=/FlateEncode -dAutoFilterGrayImages=false -dTextAlphaBits=4 -dSAFER -dNOPLATFONTS -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -sPAPERSIZE=letter -dCompatibilityLevel=1.4 -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sOutputFile=e$1 -f $1

